Continuous manipulation and characterization of colloidal beads and liposomes via diffusiophoresis in single- and double-junction microchannels

We reveal an unreported physical mechanism that enables the pre-concentration, sorting and characterization of charged polystyrene nanobeads and liposomes dispersed in a continuous flow within a straight micron-sized channel. Initially, a single $\Psi$-junction microfluidic chip is used to generate a steady-state salt concentration gradient in the direction perpendicular to the flow. As a result, fluorescent nanobeas dispersed in the electrolyte solutions accumulate into symmetric regions of the channel, appearing as two distinct symmetric stripes when the channel is observed from top via epi-fluorescence microscopy. Depending on the electrolyte flow configuration and, thus, the direction of the salt gradient field, the fluorescent stripes get closer to or apart from each other as the distance from the inlet increases. Our numerical and experimental analysis shows that, although diffusiophoresis and hydrodynamic effects are involved in the accumulation process, diffusioosmosis plays a crucial role in the observed particles dynamics. In addition, we developed a proof-of-concept double $\Psi$-junction microfluidic device which exploits this new accumulation mechanism for the size-based separation and size detection of nanobeads as well as for the measurement of zeta potential and charged lipid composition of liposomes under continuous flow settings. This device is also used to investigate the effect of fluid-like or gel-like states of the lipid membranes on the liposome diffusiophoretic response. The proposed strategies for solute-driven manipulation of colloids have great potential for microfluidic bio-analytical testing applications, including bioparticle pre-concentration, sorting, sensing and analysis.

==> compile.sh <==
pdflatex main_article.tex && pdflatex main_article.tex && bibtex main_article && pdflatex main_article.tex

